LIGO tells us LINERs are not optically thick RIAFs

Low ionization emission line regions (LINERs) are a heterogeneous collection of up to $1/3$ of galactic nuclei in the local Universe. It is unclear whether LINERs are simply the result of low accretion rates onto supermassive black holes or whether they include a large number of optically thick radiatively inefficient but super-Eddington accretion flows (RIAFs). Optically thick RIAFs are typically disks of large scale-height or quasi-spherical gas flows. These should be dense enough to trap and merge a large number of the stellar mass black holes, which we expect to exist in galactic nuclei. Electromagnetic observations of photospheres of accretion flows do not allow us to break model degeneracies. However, gravitational wave observations probe the interior of accretion flows where the merger of stellar mass black holes can be greatly accelerated over the field rate. Here we show that the upper limits on the rate of black hole mergers observed with LIGO demonstrate that most LINERs cannot be optically thick RIAFs.

==> rates_for_h_vs_tauAGN.py <==
#! /usr/bin/env python
#rates_for_h_vs_tauAGN.py

#
# Plot stellar mass BH-BH merger rate based on McKernan et al. 2018 (the rates paper)
# 'drake equation' for variable AGN lifetime (tau_{AGN}) and f_d, the fraction of
# NSC BH that are in the AGN disk. For a cylindrical disk, and isotropic NSC dist the minimum
# f_d is V_d/V_sph=(4pi R^2 H)/(4/3 pi R^3)=3H/R=3h
#
# Still to do (!!!):
#  -Add LIGO limit to color bar
#  -Add dashed horizontal line at h appropriate to ADAFs
#  -fix stupid font for ticklabels
#  -other cosmetic
#

from pylab import *

import sys, os, time, string, math, commands, subprocess
import numpy as np
import matplotlib.pyplot as plt

matplotlib.rc('font', family='serif', serif='cm10')

matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble'] = [r'\boldmath']

def find_rate(n_GN, N_BH, f_AGN, f_d, f_b, epsilon, tau_AGN):
    #Rate drake equation from McKernan et al. rates paper
    #Output units:
    #rate in Gpc^-3 yr^-1
    #
    #Input units:
    #n_GN=num dens of gal nuclei in Mpc^-3
    #N_BH=num of stellar mass BH in nucleus
    #f_AGN=frac of gal nuclei counted as 'active'
    #f_d=fraction of sBH embedded in disk
    #f_b=binary fraction of sBH in disk
    #epsilon=#sBH at start of 1st active phase/#sBH at start of next active phase
    #tau_AGN=lifetime of AGN disk in Myr
    
    Rate=12.0*(n_GN/0.006)*(N_BH/2.0e4)*(f_AGN/0.1)*(f_d/0.1)*(f_b/0.1)*(epsilon/1.0)*(10.0/tau_AGN)

    return Rate

def find_LIGOmaxmin(n_GN, N_BH, f_AGN, f_b, epsilon, tau_AGN, Rmax_LIGO, Rmin_LIGO):
    #find lines to plot in f_d vs tau_AGN space for other params
    f_d_max=(Rmax_LIGO/12.0)*(0.006/n_GN)*(2.0e4/N_BH)*(0.1/f_AGN)*(0.1)*(0.1/f_b)*(1.0/epsilon)*(tau_AGN/10.0)
    f_d_min=(Rmin_LIGO/12.0)*(0.006/n_GN)*(2.0e4/N_BH)*(0.1/f_AGN)*(0.1)*(0.1/f_b)*(1.0/epsilon)*(tau_AGN/10.0)

    return f_d_max, f_d_min

if __name__ == "__main__":
    #INPUTS
    #min/max AGN lifetime in Myr
    tau_AGN_min=1.0
    tau_AGN_max=100.0
    #min/max f_d
    f_d_min=0.01
    f_d_max=1.0
    #other params
    n_GN=0.006 #num dens of gal nuc in Mpc^-3
    N_BH=2.0e4 #num sBH in NSC at start of active phase
    f_AGN=0.3 #AGN frac
    f_b=0.1 #binary frac
    epsilon=1.0 #ratio of num sBH at start of one active phase to num sBH at start of next active phase
    #LIGO Rate limits in Gpc^-3 yr^-1
    Rmax_LIGO=107.5
    Rmin_LIGO=25.9

    #set up (x, y, 2nd y) variables (tau_AGN, f_d, h)
    #h is scale height
    #for spherical cow, f_d=V_d/V_sph=(4pi R^2 H)/(4/3 pi R^3)=3H/R=3h
    log_tau_AGN_min=log10(tau_AGN_min)
    log_tau_AGN_max=log10(tau_AGN_max)
    log_tau_AGN=np.arange(log_tau_AGN_min, log_tau_AGN_max, 0.01)
    tau_AGN=pow(10,log_tau_AGN)
    log_f_d_min=log10(f_d_min)
    log_f_d_max=log10(f_d_max)
    log_f_d=np.arange(log_f_d_min, log_f_d_max, 0.01)
    f_d=pow(10,log_f_d)
    h=f_d/3.0
    log_h=log10(h)
    #find max/min lines in plot
    f_d_LIGOmax, f_d_LIGOmin = find_LIGOmaxmin(n_GN, N_BH, f_AGN, f_b, epsilon, tau_AGN, Rmax_LIGO, Rmin_LIGO)
    log_f_d_LIGOmax=log10(f_d_LIGOmax)
    log_f_d_LIGOmin=log10(f_d_LIGOmin)
    
    #initialize rates iterable, fill it, find min, max
    #initialize mask set to zero for allowed rates, 1 for LIGO disallowed rates
    Rates=np.zeros( (len(tau_AGN),len(f_d)) )
    #Rates_LIGOmask=np.zeros( (len(tau_AGN),len(f_d)) )
    Rates_max=0.0
    Rates_min=1.0e10
    for i in range(len(tau_AGN)):
        for j in range(len(f_d)):
            Rates[i][j]=find_rate(n_GN, N_BH, f_AGN, f_d[j], f_b, epsilon, tau_AGN[i])
            if (Rates[i][j]>=Rates_max):
                Rates_max=Rates[i][j]
            if (Rates[i][j]<=Rates_min):
                Rates_min=Rates[i][j]
#            if ((Rates[i][j]<Rmin_LIGO) or (Rates[i][j]>Rmax_LIGO)):
#                Rates_LIGOmask[i][j]=1.0
    #log for display
    log_Rates=log10(Rates)

    #BEGIN DISPLAY INPUTS:
    #divide display box for graphs
    #params for axes
    #format=left, bottom, width, height
    rect1=0.12,0.11,0.64,0.80
    #rect2=color bar region
    rect2=(rect1[0]+rect1[2]+0.1),rect1[1],0.03,rect1[3]
    #DISPLAY INPUTS: pick color map
    cm=plt.cm.get_cmap('BuGn')
    #DISPLAY INPUTS: pick scaling of colormap
    colormin=log10(Rates_min)
    colormax=log10(Rates_max)
        
    #make figure
    fig1=plt.figure(1)
    #add axes & label them, do title
    ax1=fig1.add_axes(rect1)
    ax1.set_xlim([log_tau_AGN[0],log_tau_AGN[-1]+.001])
    ax1.set_xlabel(r"$log \ (\tau_{AGN} \ (Myrs))$", fontsize=20)
    ax1.set_ylim([log_f_d[0],log_f_d[-1]+.001])
    ax1.set_ylabel(r"$log \ (f_{d})$", fontsize=20)
    expN_BH=int(floor(log10(N_BH)))
    decN_BH=N_BH/(10**expN_BH)
    ax1.set_title(r"$f_{AGN}=%.1f, \ f_{b}=%.1f, \ N_{sBH}=%.1f \times 10^{%d}$" %(f_AGN, f_b, decN_BH, expN_BH), fontsize=20)
    #set up 2nd y-axis
    ax2=ax1.twinx()
    ax2.set_ylim(log_h[0], log_h[-1])
    ax2.set_ylabel(r"$log \ (H/r)$", fontsize=20)

    #plot stuff
    for i in range(len(tau_AGN)):
        for j in range(len(f_d)):
            ax1.scatter(log_tau_AGN[i],log_f_d[j], c=log_Rates[i][j], vmin=colormin, vmax=colormax,s=35,cmap=cm, edgecolors='none')

    #Shade LIGO limited regions on plot
    ax1.plot(log_tau_AGN,log_f_d_LIGOmax, color='black', lw=2, alpha=0.2)
    ax1.plot(log_tau_AGN,log_f_d_LIGOmin, color='black', lw=2, alpha=0.2)
    ax1.fill_between(log_tau_AGN, log_f_d_LIGOmax, log_f_d_max, facecolor='grey', alpha=0.2)
    ax1.fill_between(log_tau_AGN, log_f_d_LIGOmin, log_f_d_min, facecolor='grey', alpha=0.2)

    #add actual colorbar with same normalization as plotting used
    cax=fig1.add_axes(rect2)
    norm=mpl.colors.Normalize(vmin=colormin, vmax=colormax)
    cb=mpl.colorbar.ColorbarBase(cax,cmap=cm,norm=norm, orientation='vertical')
    cb.set_label(r"$log \ (R \mathrm{(Gpc^{-3} yr^{-1})})$", fontsize=20)
    
    #generate file & show it
    savefig("h_vs_tauAGN.png")
    show()

